Blind fluorescence structured illumination microscopy: A new reconstruction strategy

In this communication, a fast reconstruction algorithm is proposed for fluorescence \textit{blind} structured illumination microscopy (SIM) under the sample positivity constraint. This new algorithm is by far simpler and faster than existing solutions, paving the way to 3D and/or real-time 2D reconstruction.

==> fig1/genere_eps.m <==
close all
if(0)

openfig('FISTA_10.fig')
grid
set(gca,'FontSize',22)
print -depsc FISTA_10.eps

openfig('CONDAT_10.fig')
grid
set(gca,'FontSize',22)
print -depsc CONDAT_10.eps

openfig('FISTA_50.fig')
grid
set(gca,'FontSize',22)
print -depsc FISTA_50.eps

openfig('CONDAT_50.fig')
grid
set(gca,'FontSize',22)
print -depsc CONDAT_50.eps

openfig('FISTA_1000.fig')
grid
set(gca,'FontSize',22)
print -depsc FISTA_1000.eps

openfig('CONDAT_1000.fig')
grid
set(gca,'FontSize',22)
print -depsc CONDAT_1000.eps

end


openfig('citF_it.fig')

axis([1 1e3 1e-2 2e4])
set(gca,'YTick',[1e-2 1 1e2 1e4],'XTick',[10  100 1000],'Box','off','PlotBoxAspectRatio',[1 .55 1])
grid
legend('off')
set(gca,'FontSize',22)
title('')
xlabel('Iteration'), ylabel('Criterion')


h = gca
set(h.Children(1),'LineWidth',3,'Color',[0 0 0])
set(h.Children(2),'LineStyle','none','LineWidth',3,'Color',[0 0 0])
set(h.Children(3),'LineStyle','-.','LineWidth',3,'Color',[0 0 0])
lg = legend('FISTA','','PPDS')
set(lg,'Box','off')
print -depsc critere.eps




==> fig2/genere_eps.m <==
close all
if(1)

openfig('SubPlot.fig')
subplot(221)
grid
subplot(222)
grid
subplot(223)
grid
subplot(224)
grid

%set(gca,'FontSize',22)
print -depsc SubPlot.eps

end


% openfig('citF_it.fig')
% 
% axis([1 1e3 5e-2 2e4])
% set(gca,'YTick',[5e-1 1e4],'XTick',[1 10 50 1000],'Box','off','PlotBoxAspectRatio',[1 .4 1])
% grid
% legend('off')
% set(gca,'FontSize',22)
% title('')
% xlabel('iteration'), ylabel('Criterion')
% 
% 
% h = gca
% set(h.Children(1),'LineWidth',3,'Color',[0 0 0])
% set(h.Children(2),'LineStyle',':','LineWidth',3,'Color',[0 0 0])
% set(h.Children(3),'LineStyle','-.','LineWidth',3,'Color',[0 0 0])
% lg = legend('PDS','FISTA','PPDS')
% set(lg,'Box','off')
% print -depsc critere.eps



